Learning Dual Convolutional Neural Networks for Low-Level Vision

In this paper, we propose a general dual convolutional neural network (DualCNN) for low-level vision problems, e.g., super-resolution, edge-preserving filtering, deraining and dehazing. These problems usually involve the estimation of two components of the target signals: structures and details. Motivated by this, our proposed DualCNN consists of two parallel branches, which respectively recovers the structures and details in an end-to-end manner. The recovered structures and details can generate the target signals according to the formation model for each particular application. The DualCNN is a flexible framework for low-level vision tasks and can be easily incorporated into existing CNNs. Experimental results show that the DualCNN can be effectively applied to numerous low-level vision tasks with favorable performance against the state-of-the-art methods.

==> figures/realrain/generate_patch.m <==
clc
clear;
close all;
%
gan = imread('gan/19.jpg');
[gan_patch1, pos1] = imcrop(gan);
[gan_patch2, pos2] = imcrop(gan);
[gan_patch3, pos3] = imcrop(gan);
imwrite(gan_patch1, 'gan/19_patch1.png')
imwrite(gan_patch2, 'gan/19_patch2.png')
imwrite(gan_patch3, 'gan/19_patch3.png')
%
cvpr = imread('cvpr17/19.png');
cvpr_patch1 = imcrop(cvpr, pos1);
cvpr_patch2 = imcrop(cvpr, pos2);
cvpr_patch3 = imcrop(cvpr, pos3);
imwrite(cvpr_patch1, 'cvpr17/19_patch1.png')
imwrite(cvpr_patch2, 'cvpr17/19_patch2.png')
imwrite(cvpr_patch3, 'cvpr17/19_patch3.png')
%
our = imread('our/6.png');
our_patch1 = imcrop(our, pos1);
our_patch2 = imcrop(our, pos2);
our_patch3 = imcrop(our, pos3);
imwrite(our_patch1, 'our/19_patch1.png')
imwrite(our_patch2, 'our/19_patch2.png')
imwrite(our_patch3, 'our/19_patch3.png')
%
%
input = imread('6.png');
input_patch1 = imcrop(input, pos1);
input_patch2 = imcrop(input, pos2);
input_patch3 = imcrop(input, pos3);
imwrite(input_patch1, '6_patch1.png')
imwrite(input_patch2, '6_patch2.png')
imwrite(input_patch3, '6_patch3.png')




